Heterogeneity-Aware Memory Efficient Federated Learning via Progressive Layer Freezing

In this paper, we propose SmartFreeze, a framework that effectively reduces the memory footprint by conducting the training in a progressive manner. Instead of updating the full model in each training round, SmartFreeze divides the shared model into blocks consisting of a specified number of layers. It first trains the front block with a well-designed output module, safely freezes it after convergence, and then triggers the training of the next one. This process iterates until the whole model has been successfully trained. In this way, the backward computation of the frozen blocks and the corresponding memory space for storing the intermediate outputs and gradients are effectively saved. Except for the progressive training framework, SmartFreeze consists of the following two core components: a pace controller and a participant selector. The pace controller is designed to effectively monitor the training progress of each block at runtime and safely freezes them after convergence while the participant selector selects the right devices to participate in the training for each block by jointly considering the memory capacity, the statistical and system heterogeneity. Extensive experiments are conducted to evaluate the effectiveness of SmartFreeze on both simulation and hardware testbeds. The results demonstrate that SmartFreeze effectively reduces average memory usage by up to 82%. Moreover, it simultaneously improves the model accuracy by up to 83.1% and accelerates the training process up to 2.02X.

==> evaluation/algo_memory.py <==
import matplotlib.pyplot as plt
import seaborn as sns
import scienceplots
import numpy as np
# 使用SciencePlots样式
plt.style.use(['science','no-latex'])

import matplotlib.pyplot as plt
import seaborn as sns

# 数据
categories = ['DepthFL', 'HeteroFL', 'TiFL','Oort', 'PmgFL']
values = [840.93, 840.93, 840.93, 840.93, 450]

def train_memory():

    # model = ['Alexnet(128)', 'VGG19(64)','ResNet152 (32)', 'ResNeXt101 (32)', 'Transformer-WMT (6)', 'Bert Large (16)']
    model =['DepthFL', 'HeteroFL', 'TiFL','Oort', 'PmgFL']
    Params =[840.93, 0, 0, 0, 0]
    Optimizer =[0, 840.93, 0, 0, 0]
    Activation =[0, 0, 840.93, 0, 0]
    forth = [0, 0, 0,840.93, 0]
    fifth = [0, 0, 0,0,450]
    x = np.arange(5)
    bar_width = 0.8
    with plt.style.context(['science', 'ieee', 'no-latex']):
        plt.figure(figsize=(8, 8))
        plt.bar(x, Params, bar_width, color='#3B5998',
                label='DepthFL', edgecolor='black', linewidth=0.5,zorder=10)
        plt.bar(x, Optimizer, bar_width, color='#3B5998',
                label='HeteroFL', edgecolor='black', linewidth=0.5,zorder=10)
        plt.bar(x, Activation, bar_width, color='#3B5998',
                label='TiFL', edgecolor='black', linewidth=0.5,zorder=10)
        plt.bar(x, forth, bar_width, color='#3B5998',
                label='Oort', edgecolor='black', linewidth=0.5,zorder=10)
        plt.bar(x, fifth, bar_width, color='#2A9D8F',
                label='PmgFL', edgecolor='black', linewidth=0.5,zorder=10)
        plt.xticks(x , model,fontsize=22)
        plt.ylabel("Memory (MB)", fontsize=24)
        plt.yticks(fontsize=18)

        plt.grid(True, axis='y', ls=':', zorder=0)
        # plt.legend(prop ={'family': 'Times New Roman', 'size': 16}, bbox_to_anchor=(0.9, 0.9),loc='upper right')

        plt.savefig('./algo_memory.pdf', bbox_inches='tight')

        plt.show()

def progressive():
    categories = ['train 1st block', 'train 2nd block', 'train 3rd block', 'train 4th block']
    values = [450, 196.77, 104.65, 100.08]

    # model = ['Alexnet(128)', 'VGG19(64)','ResNet152 (32)', 'ResNeXt101 (32)', 'Transformer-WMT (6)', 'Bert Large (16)']
    model =['train 1st block', 'train 2nd block', 'train 3rd block', 'train 4th block']
    Params =[450, 0, 0, 0]
    Optimizer =[0, 196.77, 0,0]
    Activation =[0, 0, 104.65, 0]
    forth = [0, 0, 0, 100.08]
    # fifth = [0, 0, 0,0,450]
    x = np.arange(4)
    bar_width = 0.8
    with plt.style.context(['science', 'ieee', 'no-latex']):
        plt.figure(figsize=(8, 8))
        plt.bar(x, Params, bar_width, color='#3B5998',
                label='DepthFL', edgecolor='black', linewidth=0.5,zorder=10)
        plt.bar(x, Optimizer, bar_width, color='#3B5998',
                label='HeteroFL', edgecolor='black', linewidth=0.5,zorder=10)
        plt.bar(x, Activation, bar_width, color='#3B5998',
                label='TiFL', edgecolor='black', linewidth=0.5,zorder=10)
        plt.bar(x, forth, bar_width, color='#3B5998',
                label='Oort', edgecolor='black', linewidth=0.5,zorder=10)
        # plt.bar(x, fifth, bar_width, color='red',
        #         label='PmgFL', edgecolor='black', linewidth=0.5,zorder=10)
        plt.xticks(x , model,fontsize=22)
        plt.ylabel("Memory (MB)", fontsize=24)
        plt.yticks(fontsize=18)

        plt.grid(True, axis='y', ls=':', zorder=0)
        plt.legend(prop ={'family': 'Times New Roman', 'size': 16}, bbox_to_anchor=(0.9, 0.9),loc='upper right')

        plt.savefig('./progressive.pdf', bbox_inches='tight',)

        plt.show()

train_memory()
progressive()
